A New Method for High-Resolution Dating of Radiocarbon Data: The Example of the First Three Centuries B.C

Radiocarbon dating poses a challenge in many archaeological contexts due to the limited precision of conventional calibration methods. In this study, we introduce a novel approach to fine-dating that is based on the repeated application of OxCal's R_Simulate function. By constructing extensive reference tables and aggregating measures of central tendency (means and medians), uncalibrated 14C measurements are directly mapped to calendar dates. The method is validated through comprehensive simulations and comparisons with dendrochronologically dated tree rings. Despite challenges in segments of the calibration curve with low gradients, the approach demonstrates that a significant improvement in dating precision is achievable. Limitations and potential avenues for further methodological optimisation are discussed.

==> anc/Anc03_Python-Script_R_Sim_to_R_Date.py <==
import csv
import os
import re
from collections import defaultdict

def main():
    # === File Paths Configuration ===
    # Specify the input CSV file (e.g., "input_file.csv")
    input_file = r'path_to_input_file.csv'
	
    # Specify the output directory where the reports will be saved
    output_directory = r'path_to_output_directory'
	
    # Specify the output file prefix (this will be used in the generated filenames)
    output_file_prefix = "report"
    
    # Ensure the output directory exists; if not, create it
    if not os.path.exists(output_directory):
        os.makedirs(output_directory)

    # === Reading the CSV File ===
    print("Reading CSV file... please wait")
    with open(input_file, 'r', encoding='utf-8') as f:
        reader = csv.reader(f)
        lines = list(reader)

    # Check if the file was read correctly
    print(f"Number of lines read: {len(lines)}")

    # === Extracting Headers ===
    header1 = lines[0]
    header2 = lines[1]
    print("Header row 1:", header1)
    print("Header row 2:", header2)

    # Data rows starting from the third line
    data_lines = lines[2:]

    # === Grouping Data by Year ===
    print("Grouping data by year... please wait")
    data_by_year = defaultdict(list)
    
    # Precompile regex patterns for performance improvement
    pattern_extract = re.compile(r'R_(?:Date|Simulate)\(([^:]+):')
    pattern_replace = re.compile(r'R_(?:Date|Simulate)\([^:]+:')

    # Process each data row
    for line in data_lines:
        if not line:
            continue  # Skip empty rows
        first_cell = line[0]
        # Extract the year from the field using regex
        match = pattern_extract.search(first_cell)
        if match:
            year_str = match.group(1)
            try:
                year = int(year_str)
            except ValueError:
                print(f"Invalid year: {year_str}")
                continue  # Skip rows with invalid years
            # Save the row under its corresponding year
            data_by_year[year].append(line)
        else:
            print(f"Row does not match the pattern and will be skipped: {first_cell}")
            continue  # Skip rows that do not match the pattern

    # Display grouping results
    print("Data grouped by year:")
    for year, entries in data_by_year.items():
        print(f"Year: {year}, Number of entries: {len(entries)}")

    # List to store names of created report files
    report_files = []

    # === Processing Each Year Group ===
    for year in sorted(data_by_year.keys()):
        entries = data_by_year[year]
        file_number = 1
        idx = 0
        while idx < len(entries):
            # Select up to three consecutive entries
            group = entries[idx:idx+3]
            print(f"Processing group for year {year}: Entries {idx} to {idx+len(group)-1}")
            modified_group = []
            for entry in group:
                first_cell = entry[0]
                # Replace "R_Date(-300:" or "R_Simulate(-300:" with "R_Date("
                new_first_cell = pattern_replace.sub('R_Date(', first_cell)
                entry[0] = new_first_cell
                modified_group.append(entry)
            
            # Determine the string representation of the year
            year_abs = abs(year)
            if year >= 0:
                year_str = f"{year_abs}AD"
            else:
                year_str = f"{year_abs}BC"
            
            # Construct the output filename using the specified prefix and schema
            filename = os.path.join(output_directory, f"{output_file_prefix}_{year_str}_{file_number}_R_Sim_to_R_Date.csv")
            print(f"Writing file: {filename}")
            with open(filename, 'w', encoding='utf-8', newline='') as f_out:
                writer = csv.writer(f_out)
                # Write header rows
                writer.writerow(header1)
                writer.writerow(header2)
                # Write the modified data rows
                for entry in modified_group:
                    writer.writerow(entry)
            
            # Add the filename to the report files list
            report_files.append(filename)
            file_number += 1
            idx += len(group)  # Move to the next group

    # === Final Report Message ===
    # Combine the names of all created files into a single string for display
    report_file_name = ', '.join(report_files)
    print(f"Report successfully created: {report_file_name}")

if __name__ == "__main__":
    main()


==> anc/Anc04_Python-Script_R_Date.py <==
import pandas as pd
import numpy as np
import os
from openpyxl import Workbook

# === File Paths Configuration ===
# Specify the input CSV file from OxCal (format: .csv)
CSV_FILE = r"path_to_csv_file.csv"
# Specify the reference Excel file (format: .xlsx)
EXCEL_FILE = r"path_to_reference_file.xlsx"
# Specify the output directory and the output report file name (format: .xlsx)
OUTPUT_DIRECTORY = r"path_to_output_directory"
REPORT_FILE_NAME = os.path.join(OUTPUT_DIRECTORY, "report_file.xlsx")

# Function to extract the value from the 'Name' column
def extract_name_value(name):
    if isinstance(name, str):
        try:
            return name.split('(')[1].split(',')[0].strip()
        except IndexError:
            return None
    return None

# Process the CSV file
def process_csv(csv_file):
    print("Reading CSV file... please wait")
    # Read the CSV file and keep only the relevant columns
    df_csv = pd.read_csv(csv_file, header=[0, 1])
    
    # Keep only columns 'Name', 'mu', 'sigma', 'median'
    df_csv = df_csv[[('Name', 'Unnamed: 0_level_1'),
                     ('Unmodelled (BC/AD)', 'mu'),
                     ('Unnamed: 2_level_0', 'sigma'),
                     ('Unnamed: 3_level_0', 'median')]]
    
    # Rename columns to English names
    df_csv.columns = ['Name', 'mean', 'sigma', 'median']
    
    # Extract values from the 'Name' column
    df_csv['Extracted Value'] = df_csv['Name'].apply(extract_name_value)
    
    print("CSV column names:", df_csv.columns.tolist())
    print("Extracted values from CSV:")
    print(df_csv[['Name', 'Extracted Value']])
    
    return df_csv

# Compare extracted values with reference data from Excel
def compare_with_reference(df_csv, excel_file):
    print("Reading Excel file... please wait")
    # Read the Excel file
    df_excel = pd.read_excel(excel_file)
    
    # Check if the required columns are present in the Excel file
    print("Excel column names:", df_excel.columns.tolist())
    
    if '14CAge' not in df_excel.columns or 'ID' not in df_excel.columns:
        raise ValueError("The Excel file does not contain the required columns '14CAge' or 'ID'")
    
    # List for report data
    report_data = []
    
    # Iterate over the CSV data and extract values
    for index, row in df_csv.iterrows():
        extracted_value = row['Extracted Value']
        
        # Find all matching entries in the Excel table
        matched_rows = df_excel[df_excel['14CAge'].astype(str) == extracted_value]
        
        print(f"Comparing value {extracted_value} with Excel data:")
        print(matched_rows)
        
        if not matched_rows.empty:
            for _, excel_row in matched_rows.iterrows():
                report_data.append({
                    'ID reference tab': excel_row['ID'],
                    '14CAge': extracted_value,
                    'CalDate': excel_row['CalDate'],
                    'mean': excel_row['mu'],
                    'median': excel_row['median'],
                    'sigma': row['sigma'],
                    'CSV Index': index + 1
                })
    
    # Create a DataFrame for the report
    report_df = pd.DataFrame(report_data)
    
    print("Report data:")
    print(report_df)
    
    return report_df, df_excel

# Perform calculations and create summary statistics
def calculate_statistics(report_df):
    summary = {}
    
    # Calculations for Calendar Dates
    caldate = report_df['CalDate'].dropna()
    summary['CalDate Median'] = np.median(caldate) if len(caldate) > 0 else None
    summary['CalDate Mean'] = np.mean(caldate) if len(caldate) > 0 else None
    
    # Unique Calendar Dates
    unique_caldate = caldate.unique()
    summary['unique_CalDate Median'] = np.median(unique_caldate) if len(unique_caldate) > 0 else None
    summary['unique_CalDate Mean'] = np.mean(unique_caldate) if len(unique_caldate) > 0 else None
    
    # Calculations for Mean values
    mu_values = report_df['mean'].dropna()
    summary['Mean Median'] = np.median(mu_values) if len(mu_values) > 0 else None
    summary['Mean Mean'] = np.mean(mu_values) if len(mu_values) > 0 else None
    
    # Unique Mean values
    unique_mu_values = mu_values.unique()
    summary['unique_Mean Median'] = np.median(unique_mu_values) if len(unique_mu_values) > 0 else None
    summary['unique_Mean Mean'] = np.mean(unique_mu_values) if len(unique_mu_values) > 0 else None
    
    # Calculations for Median values
    median_values = report_df['median'].dropna()
    summary['Median Median'] = np.median(median_values) if len(median_values) > 0 else None
    summary['Median Mean'] = np.mean(median_values) if len(median_values) > 0 else None
    
    # Unique Median values
    unique_median_values = median_values.unique()
    summary['unique_Median Median'] = np.median(unique_median_values) if len(unique_median_values) > 0 else None
    summary['unique_Median Mean'] = np.mean(unique_median_values) if len(unique_median_values) > 0 else None
    
    return summary

# Create and save the Excel report
def create_report(report_df, df_excel, report_file_name):
    print("Creating Excel report... please wait")
    # Create the Excel report
    with pd.ExcelWriter(report_file_name, engine='openpyxl') as writer:
        # Write the 'Overview' sheet with report data
        report_df.to_excel(writer, sheet_name='Overview', index=False)
        
        # Write the 'Summary' sheet with calculated statistics
        summary_data = calculate_statistics(report_df)
        summary_df = pd.DataFrame(list(summary_data.items()), columns=['statistics', 'result'])
        summary_df.to_excel(writer, sheet_name='Summary', index=False)

# Main function
def main():
    # Ensure the output directory exists
    if not os.path.exists(OUTPUT_DIRECTORY):
        os.makedirs(OUTPUT_DIRECTORY)
    
    # Process the CSV file
    df_csv = process_csv(CSV_FILE)
    
    # Compare CSV data with Excel reference data and create report data
    report_df, df_excel = compare_with_reference(df_csv, EXCEL_FILE)
    
    if report_df.empty:
        print("No matches found between CSV and Excel data. Report will not be created.")
        return
    
    # Create and save the report
    create_report(report_df, df_excel, REPORT_FILE_NAME)
    
    print(f"Report successfully created: {REPORT_FILE_NAME}")

if __name__ == "__main__":
    main()


==> anc/Anc06c_Python-Script_ReferenceDataSets_Parameters.py <==
import pandas as pd
import numpy as np
import os

def main():
    # === SETTINGS / FILE PATHS ===
    # Input Files:
    report_file = r"path_to_report_file.xlsx"  # Input report file (xlsx)
    reference_file = r"path_to_reference_file.xlsx"  # Input reference file (xlsx)
    # Output File Configuration:
    output_directory = r"path_to_output_directory"
    output_file_name = "report_with_probabilities.xlsx"  # Output report file name (xlsx)
    
    # Ensure the output directory exists
    if not os.path.exists(output_directory):
        os.makedirs(output_directory)
    
    # Define the sheet name for summary
    sheet_name_summary = 'Summary'
    
    # List of 12 statistical metrics matching the specified table:
    report_statistics = [
        'CalDate Mean',
        'CalDate Median',
        'unique_CalDate Mean',
        'unique_CalDate Median',
        'Mean Mean',
        'Mean Median',
        'unique_Mean Mean',
        'unique_Mean Median',
        'Median Mean',
        'Median Median',
        'unique_Median Mean',
        'unique_Median Median'
    ]
    
    # Column with unique file number / measurement ID
    file_number_column = 'FileNumber'
    
    # Column with "OriginalCalDate" values (used from the reference dataset; optional in the report)
    original_caldate_column = 'OriginalCalDate'
    
    # Configurable parameters for tolerance search
    min_matches = 5         # Minimum matches required before expanding the tolerance range
    start_tolerance = 1       # Initial tolerance (+/- 1)
    tolerance_increment = 1   # Increment for expanding tolerance
    max_tolerance = 10        # Maximum tolerance
    
    # === READ EXCEL DATA ===
    print("Reading report file... please wait")
    df_report = pd.read_excel(report_file, sheet_name=sheet_name_summary)
    print("Reading reference file... please wait")
    df_reference = pd.read_excel(reference_file, sheet_name=sheet_name_summary)
    
    # Check required columns in the report file (OriginalCalDate is optional)
    required_report_columns = [file_number_column] + report_statistics
    for column in required_report_columns:
        if column not in df_report.columns:
            raise ValueError(f"Column '{column}' is missing in the report file.")
    
    has_original_caldate = original_caldate_column in df_report.columns
    if not has_original_caldate:
        print(f"Warning: Column '{original_caldate_column}' not found in the report file. "
              "Calculations requiring this column will be skipped.")
    
    # Check required columns in the reference file (OriginalCalDate is mandatory here)
    required_reference_columns = [file_number_column, original_caldate_column] + report_statistics
    for column in required_reference_columns:
        if column not in df_reference.columns:
            raise ValueError(f"Column '{column}' is missing in the reference file.")
    
    # === CREATE NEW COLUMNS FOR RESULTS ===
    # Create columns for "Most Probable Date" and "Overall Range"
    new_columns = []
    for stat in report_statistics:
        new_columns.append(f"Most Probable Date {stat}")
        new_columns.append(f"Overall Range {stat}")
    
    # Initialize DataFrame for new results (empty initially)
    df_results = pd.DataFrame(index=df_report.index, columns=new_columns)
    
    # Helper function to calculate statistics
    def calculate_statistics(original_caldate_values):
        """
        Returns a dictionary with:
        - 'most_probable_date': The value that occurs most frequently (mode)
        - 'overall_range': Difference between maximum and minimum (as a numeric value)
        """
        result = {'most_probable_date': None, 'overall_range': None}
        
        if len(original_caldate_values) == 0:
            return result
        
        cal_series = pd.Series(original_caldate_values).dropna()
        if cal_series.empty:
            return result
        
        # Calculate mode
        mode_value_counts = cal_series.value_counts()
        result['most_probable_date'] = mode_value_counts.idxmax()
        
        # Calculate range if values are numeric
        try:
            cal_numeric = cal_series.astype(float).sort_values()
        except ValueError:
            return result
        
        result['overall_range'] = cal_numeric.max() - cal_numeric.min()
        return result
    
    # === LOOP OVER ALL ROWS IN THE REPORT FILE ===
    print("Processing report rows... please wait")
    for idx, row in df_report.iterrows():
        file_number = row[file_number_column]
        
        for stat in report_statistics:
            report_value = row[stat]
            if pd.isna(report_value):
                continue
            
            try:
                report_value_float = float(report_value)
            except ValueError:
                continue
            
            # Begin tolerance search
            tolerance = start_tolerance
            matching_rows = df_reference[
                (df_reference[stat] >= report_value_float - tolerance) &
                (df_reference[stat] <= report_value_float + tolerance)
            ]
            
            # Expand tolerance range if too few matches are found
            while (len(matching_rows) < min_matches) and (tolerance < max_tolerance):
                tolerance += tolerance_increment
                matching_rows = df_reference[
                    (df_reference[stat] >= report_value_float - tolerance) &
                    (df_reference[stat] <= report_value_float + tolerance)
                ]
            
            # Extract the OriginalCalDate values from matching rows (from the reference dataset)
            original_caldate_values = matching_rows[original_caldate_column].tolist()
            stats_info = calculate_statistics(original_caldate_values)
            
            df_results.loc[idx, f"Most Probable Date {stat}"] = stats_info['most_probable_date']
            df_results.loc[idx, f"Overall Range {stat}"] = stats_info['overall_range']
    
    # === MERGE REPORT FILE WITH NEW RESULTS ===
    df_report_out = pd.concat([df_report, df_results], axis=1)
    
    # === CALCULATE DELTA COLUMNS (only if OriginalCalDate exists in the report) ===
    if has_original_caldate:
        probable_cols = [col for col in df_results.columns if col.startswith("Most Probable Date")]
        for col in probable_cols:
            delta_col = f"Delta_{col}"
            df_report_out[delta_col] = df_report_out[col] - df_report_out[original_caldate_column]
    
        # === CALCULATE OVERALL MEAN AND MEDIAN (only if OriginalCalDate exists in the report) ===
        df_report_out["Overall Mean Probabilities"] = df_report_out[probable_cols].mean(axis=1, skipna=True)
        df_report_out["Delta Overall Mean Probabilities"] = (
            df_report_out["Overall Mean Probabilities"] - df_report_out[original_caldate_column]
        )
        df_report_out["Overall Median Probabilities"] = df_report_out[probable_cols].median(axis=1, skipna=True)
        df_report_out["Delta Overall Median Probabilities"] = (
            df_report_out["Overall Median Probabilities"] - df_report_out[original_caldate_column]
        )
    else:
        print("Skipping delta calculations and overall statistics, as 'OriginalCalDate' is missing from the report.")
    
    # === SAVE RESULTS ===
    report_file_out = os.path.join(output_directory, output_file_name)
    with pd.ExcelWriter(report_file_out, engine='openpyxl') as writer:
        df_report_out.to_excel(writer, sheet_name=sheet_name_summary, index=False)
    
    print(f"Report successfully created: {report_file_out}")

if __name__ == "__main__":
    main()


==> anc/Anc07_Python-Script_ReferenceDataSets_Lookup.py <==
import os
import pandas as pd

# === File Paths Configuration ===
# Input Files:
input_file = r'path_to_input_file.xlsx'
output_directory = r'path_to_output_directory'
output_file_name = 'output_file_name.xlsx'
output_excel_path = os.path.join(output_directory, output_file_name)

def create_lookup_table_wide(input_file, output_excel_path=None):
    print("Reading Excel file... please wait")
    # Read the Excel file
    df = pd.read_excel(input_file, engine="openpyxl")

    # --- 1) Identify relevant statistical columns ---
    # Excluded columns: 'OriginalCalDate' (used from the reference dataset; optional in the report),
    # 'FileNumber', 'ReferenceTable', 'SourceFile'
    excluded_columns = {"OriginalCalDate", "FileNumber", "ReferenceTable", "SourceFile"}
    excluded_prefixes = ("Delta", "Delta_", "Overall Range ")

    def is_statistical_column(column_name):
        if column_name in excluded_columns:
            return False
        if any(column_name.startswith(prefix) for prefix in excluded_prefixes):
            return False
        return True

    stat_cols = [col for col in df.columns if is_statistical_column(col)]

    # --- 2) Map statistical column to its Delta column ---
    delta_map = {}
    for col in stat_cols:
        delta_col_space = "Delta " + col
        delta_col_underscore = "Delta_" + col
        if delta_col_space in df.columns:
            delta_map[col] = delta_col_space
        elif delta_col_underscore in df.columns:
            delta_map[col] = delta_col_underscore
        else:
            delta_map[col] = None  # No matching Delta column found

    # Lists for storing results (for ±12 and ±25)
    rows_for_12 = []
    rows_for_25 = []

    # --- 3) Group values in 5-year intervals (-300 to 0) for each column ---
    print("Grouping values into 5-year intervals... please wait")
    for col in stat_cols:
        delta_col = delta_map[col]
        if delta_col is None:
            continue

        # a) Filter values within [-300, 0]
        df_filtered = df[(df[col] >= -300) & (df[col] <= 0)].copy()
        df_filtered.dropna(subset=[delta_col], inplace=True)
        if df_filtered.empty:
            continue

        # b) Create 5-year buckets
        bins_5 = list(range(-300, 1, 5))  # -300, -295, ..., -5, 0
        df_filtered["Bucket5"] = pd.cut(
            df_filtered[col],
            bins=bins_5,
            right=False  # Interval [left, right)
        )

        # c) Group by buckets
        grouped = df_filtered.groupby("Bucket5", observed=True)

        for bucket_label, group_df in grouped:
            total_count = len(group_df)
            if total_count == 0:
                continue

            # Count entries with Delta in ±12
            in_12_count = group_df[
                (group_df[delta_col] >= -12) & (group_df[delta_col] <= 12)
            ].shape[0]
            fraction_12 = (in_12_count / total_count) * 100

            # Count entries with Delta in ±25
            in_25_count = group_df[
                (group_df[delta_col] >= -25) & (group_df[delta_col] <= 25)
            ].shape[0]
            fraction_25 = (in_25_count / total_count) * 100

            # Left boundary of the bucket for sorting
            bucket_left = bucket_label.left

            # Add rows for ±12 and ±25
            rows_for_12.append({
                "Metric": col,
                "BucketLeft": bucket_left,
                "BucketLabel": str(bucket_label),
                "TotalCount": total_count,
                "Fraction_%(±12)": fraction_12
            })

            rows_for_25.append({
                "Metric": col,
                "BucketLeft": bucket_left,
                "BucketLabel": str(bucket_label),
                "TotalCount": total_count,
                "Fraction_%(±25)": fraction_25
            })

    # --- 4) Create DataFrames ---
    print("Creating DataFrames from grouped data... please wait")
    df_12 = pd.DataFrame(rows_for_12)
    df_25 = pd.DataFrame(rows_for_25)

    # a) Sort by BucketLeft and Metric
    df_12.sort_values(by=["BucketLeft", "Metric"], inplace=True)
    df_25.sort_values(by=["BucketLeft", "Metric"], inplace=True)

    # --- 5) Create pivot tables ---
    print("Creating pivot tables... please wait")
    # -- For ±12 --
    df_12_pivot = df_12.pivot_table(
        index=["BucketLeft", "BucketLabel"],
        columns="Metric",
        values=["TotalCount", "Fraction_%(±12)"],
        aggfunc="first"
    )
    df_12_pivot.columns = [f"{col[0]}_{col[1]}" for col in df_12_pivot.columns]
    df_12_pivot.reset_index(inplace=True)
    df_12_pivot.sort_values(by="BucketLeft", inplace=True)

    # -- For ±25 --
    df_25_pivot = df_25.pivot_table(
        index=["BucketLeft", "BucketLabel"],
        columns="Metric",
        values=["TotalCount", "Fraction_%(±25)"],
        aggfunc="first"
    )
    df_25_pivot.columns = [f"{col[0]}_{col[1]}" for col in df_25_pivot.columns]
    df_25_pivot.reset_index(inplace=True)
    df_25_pivot.sort_values(by="BucketLeft", inplace=True)

    # --- 6) Round all numeric values ---
    print("Rounding numeric values... please wait")
    numeric_cols_12 = df_12_pivot.select_dtypes(include=["float", "int"]).columns
    numeric_cols_25 = df_25_pivot.select_dtypes(include=["float", "int"]).columns

    for col_name in numeric_cols_12:
        df_12_pivot[col_name] = df_12_pivot[col_name].round(0).fillna(0).astype(int)

    for col_name in numeric_cols_25:
        df_25_pivot[col_name] = df_25_pivot[col_name].round(0).fillna(0).astype(int)

    # --- 7) Save to Excel ---
    print("Saving pivot tables to Excel... please wait")
    if output_excel_path is None:
        base, ext = os.path.splitext(input_file)
        output_excel_path = f"{base}_LookupTable_Wide{ext}"

    with pd.ExcelWriter(output_excel_path, engine="openpyxl") as writer:
        df_12_pivot.to_excel(writer, sheet_name="Percentage ±12", index=False)
        df_25_pivot.to_excel(writer, sheet_name="Percentage ±25", index=False)

    print(f"Report successfully created: {output_excel_path}")

def main():
    # Ensure the output directory exists
    if not os.path.exists(output_directory):
        os.makedirs(output_directory)

    # Call the function to create the lookup table
    create_lookup_table_wide(input_file, output_excel_path)

if __name__ == "__main__":
    main()

